Targeting Interventions in Networks

We study games in which a network mediates strategic spillovers and externalities among the players. How does a planner optimally target interventions that change individuals' private returns to investment? We analyze this question by decomposing any intervention into orthogonal principal components, which are determined by the network and are ordered according to their associated eigenvalues. There is a close connection between the nature of spillovers and the representation of various principal components in the optimal intervention. In games of strategic complements (substitutes), interventions place more weight on the top (bottom) principal components, which reflect more global (local) network structure. For large budgets, optimal interventions are simple -- they involve a single principal component.

==> circgraphs2/GraphGen.m <==
%This function generates a graph
%Type 1=Random, Type 2=Regular, Type 3=Star
function G=GraphGen(numberPlayers,type)
%Initialize with a 0 matrix
G=zeros(numberPlayers);
if(type==1)%Random
    for i=1:(numberPlayers-1)
        for j=(i+1):numberPlayers
            %For every element of the upper tryangular matrix, with
            %probabilty 0.5 add a link
            G(i,j)=round(rand(1),0);
        end
    end
    G=G+transpose(G);
elseif(type==2)%Regular
    %Add 1 to every element of the cells above the principal diagonal and the top right corner.
    for i=1:(numberPlayers-1)
        G(i,i+1)=1;
    end
    G(numberPlayers,1)=1;
    G=G+transpose(G);
elseif(type==0)%Random used before
    %Load the matrix
    load('specialG.mat')
    G=specialG;
else %Core
    %Connect all the elements to the 1 node
    for i=2:numberPlayers
        G(1,i)=1;
    end
    G=G+transpose(G);
end
%Transpose it so that it is symmetric.


==> circgraphs2/graphCircularEigenvectors.m <==
%This function generates a pdf for each of the eigenvalues of the circular
%graph; size is proportional to the value, color is proportional to the
%sign
%Parameter: numberOfNodes=number of nodes of the graph
function []=graphCircularEigenvectors(numberOfNodes)
numberPlayers=numberOfNodes;
%Find a graph
%Define the type of graph: Type 1= Random, Type 2= Regular, Type 3=Star
%Type 0=Random used before
type=2;
G=GraphGen(numberPlayers,type);

%COmplementary Case
Gr=graph(G);
nodes=1:numberPlayers;
%Calculate the eigenvalues and eigenvectors
[V,D] = eig(G);
V=25*V/V(numberPlayers,numberPlayers);
for i=1:numberPlayers
figure;
eigenvector=i;
size=abs(V(:,eigenvector));
h = plot(Gr,'MarkerSize',size,'NodeColor','r','EdgeColor','k');
lab='';
for j=2:numberPlayers
   lab=[lab,'']; 
end

labelnode(h,1:numberOfNodes,lab)
highlight(h,nodes(V(:,eigenvector)>=0),'NodeColor','g')
title(' ')
%title(strcat('Eigenvector \lambda_{',num2str(eigenvector,'%.0f'),'}=',num2str(round(D(eigenvector,eigenvector),2),'%.2f')))
axis('off')
set(gcf,'color','white')
set(gcf, 'PaperPosition', [0 0 18 12]); %Paper Position
set(gcf, 'PaperSize', [18 12]); %Set Paper Size
saveas(gcf,strcat('Graph_nodes_',num2str(numberPlayers),'_eigenvector_',num2str(eigenvector)),'pdf')
end
end

==> circgraphs2/mainCode.m <==
%This code runs the circular grapher for graph of size 8, 10, 12, 14
for numberPlayers=[8, 10, 12, 14]
graphCircularEigenvectors(numberPlayers)
end

